Rotation curves of galaxies in GR

It has been suggested that the observed flat rotation curves of disk galaxies can be a peculiar effect of General Relativity (GR) rather than evidence for the presence of dark matter (DM) halos in Newtonian gravity. In Ciotti (2022) the problem has been quantitatively addressed by using the well known weak-field, low-velocity gravitomagnetic limit of GR, for realistic exponential baryonic (stellar) disks. As expected, the resulting GR and Newtonian rotation curves are indistinguishable, with GR corrections at all radii of the order of $v^2/c^2\approx 10^{-6}$. Here we list some astrophysical problems that must be faced if the existence of DM halos is attributed to a misinterpretation of weak field effects of GR.

==> latex_new.sh <==
#! /bin/sh
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1

